SocChain: Blockchain with Swift Proportional Governance for Bribery Mitigation

Blockchain governance is paramount to leading securely a large group of users towards the same goal without disputes about the legitimacy of a blockchain instance over another. As of today, there is no efficient way of protecting this governance against an oligarchy. This paper aims to offer a new dimension to the security of blockchains by defining the Swift Proportional Governance problem. This problem is to rapidly elect governance users that proportionally represent voters without the risk of dictatorship. We then design and implement an open permissioned blockchain called SocChain (Social Choice Blockchain) that mitigates bribery by building upon results in social choice theory. We deploy SocChain and evaluate our new multi-winner election DApp running on top of it. Our results indicate that using our DApp, 150 voters can elect a proportionally representative committee of 150 members within 5 minutes. Hence we show that SocChain can elect as many representatives as members in various global organizations.

==> fig/Outage-vincent.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors

# use LaTeX to manage layout
plt.rcParams['text.usetex'] = 'true'
# override fonts
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Palatino'

N = 5
#native value transfer
s = [29.29, 29.08, 29.44, 28.46, 29.93, 28.58]

fig, ax = plt.subplots()

plt.rcParams['font.size'] = '24'
# make figure flatter
#plt.rcParams["figure.figsize"] = (20,10)

ind = np.arange(4, N*2, 1) # the x locations for the groups
width = 0.5 # the width of the bars

p1 = ax.bar(ind, s, width, color = 'darkgoldenrod')
 
#smart contract invocation
#s1 = [1424.59, 1571.85, 1610.69, 1636.19, 1613.32]
#p2 = ax.bar(ind + width, s1, width, color = 'goldenrod')

#smart contract creation
#s2 = [1230.37, 1368.88, 1463.51, 1342.44, 1337.31]

#p3 = ax.bar(ind + 2*width, s2, width, color = 'gold')

ax.set_xlabel('Target committee size')

ax.set_ylabel('Restart time (sec)')
ax.set_xticks(ind+width/2)
ax.tick_params(axis = 'both', which = 'major')
#ax.set_xlim(-0.5,9.5)
#ax.set_xticklabels(('20', '40', '60', '80', '100'))
ax.set_xlim(3.8,9.7)
ax.set_xticklabels(('4', '5', '6', '7', '8', '9'))

#ax.legend((p1[0], p2[0], p3[0]), ('native payment', 'contract invocation', 'contract creation'), ncol = 3, bbox_to_anchor=(1, 1.12), loc=1, borderaxespad=0.)

#tried different ways to increase the ylimit to 1750, but to no avail
ax.set(ylim=[0, 30])
ax.axis([None, None, 0, 30])
plt.ylim(0, 30)
ax.set(ylim=[0, 30])
ax.grid()
ax.set()

axes = plt.gca()
axes.set_ylim([0,30])

plt.gcf().set_size_inches(15, 6)


# for x-axis legend to be diplayed
plt.gcf().subplots_adjust(bottom=0.15, top=0.9)

fig.savefig("Outage-vincent.png")

plt.show()


==> fig/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

# use LaTeX to manage layout
plt.rcParams['text.usetex'] = 'true'
# override fonts
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'Palatino'

plt.rcParams['font.size'] = '14'
# make figure flatter
plt.rcParams["figure.figsize"] = (9,4)


fig = plt.figure()
#candidates
x = [50, 100, 150]
#voters
y = [47.256, 197.383, 246.465]
y2 = [18.505, 31.23, 46.722]
#yerr = np.linspace(45.776, 49.270)
yerr = np.array([(1.48,2.014), (3.044,4.196), (3.516, 6.063)]).T
yerr2  = np.array([(1.705,1.555), (0.26,0.32), (0.946, 3.494)]).T

plt.errorbar(x, y, yerr, label='150 voters')
plt.errorbar(x, y2, yerr2, label='50 candidates')

#plt.errorbar(x, y + 2, yerr=yerr, uplims=True, label='uplims=True')

#plt.errorbar(x, y + 1, yerr=yerr, uplims=True, lolims=True,
             #label='uplims=True, lolims=True')

#upperlimits = [True, False] * 5
#lowerlimits = [False, True] * 5
#plt.errorbar(x, y, yerr=yerr, uplims=upperlimits, lolims=lowerlimits,
             #label='subsets of uplims and lolims')
plt.xlabel("Number of nodes");
plt.ylabel("Execution time of BFT-STV (sec)");
plt.legend(loc='best')

# for x-axis legend to be diplayed
plt.gcf().subplots_adjust(bottom=0.15, top=0.8)

plt.ylim(0, 260)

plt.grid()
fig.savefig("STV-vincent.png")
plt.show();


